Dark Matter Halo Merger Histories Beyond Cold Dark Matter: I - Methods and Application to Warm Dark Matter

We describe a methodology to accurately compute halo mass functions, progenitor mass functions, merger rates and merger trees in non-cold dark matter universes using a self-consistent treatment of the generalized extended Press-Schechter formalism. Our approach permits rapid exploration of the subhalo population of galactic halos in dark matter models with a variety of different particle properties or universes with rolling, truncated, or more complicated power spectra. We make detailed comparisons of analytically derived mass functions and merger histories with recent warm dark matter cosmological N-body simulations, and find excellent agreement. We show that, once the accretion of smoothly distributed matter is accounted for, coarse-grained statistics such as the mass accretion history of halos can be almost indistinguishable between cold and warm dark matter cases. However, the halo mass function and progenitor mass functions differ significantly, with the warm dark matter cases being strongly suppressed below the free-streaming scale of the dark matter. We demonstrate the importance of using the correct solution for the excursion set barrier first-crossing distribution in warm dark matter - if the solution for a flat barrier is used instead the truncation of the halo mass function is much slower, leading to an overestimate of the number of low mass halos.

==> anc/README <==
This directory contains parameter files and scripts that can be used to
reproduce the results of Benson et al. "Dark Matter Halo Merger
Histories Beyond Cold Dark Matter: I - Methods and Application to Warm
Dark Matter" using the Galacticus toolkit (specifically v0.9.1 r?????;
http://sites.google.com/site/galacticusmodel/).

It is recommended that this directory be placed in the Galacticus
toolkit directory. All data and plots will be written to subdirectories.

Contents:

baseParameters.xml
  the base set of parameters for Galacticus used by all calculations
  (this file is referenced by other parameter files described below)

haloMassesAquarius.xml
  specifies the masses of the Aquarius WDM counterpart N-body simulation
  halos and is used when generating the progenitor mass functions for
  comparison to these simulations

mergerTreesAquarius.xml
  a control file for the Run_Galacticus.pl script (part of the
  Galacticus toolkit) which will cause it to generate merger trees
  matched to the Aquarius WDM counterpart N-body simulation halos

mergerTreesCdmVsWdm.xml
  a control file for the Run_Galacticus.pl script (part of the
  Galacticus toolkit) which will cause it to generate merger trees for
  CDM and WDM cases.

excursionSets.pl
  will run calculations of the excursion set crossing problem and
  generate plots comparing the CDM and WDM cases (together with plots of
  barriers and sigma(M))

massFunctionCompare.pl
  generates a plot comparing the mass functions for the three particle
  masses considered

schneiderMassFunction.pl
  generates a plot of the Schneider et al. (2012) mass function compared
  to the results of the analytic calculation

progenitorMassFunctionsAquariusCDM.pl
  generates plots of the progenitor mass functions of the Aquarius
  simulation halos and compares them to the N-body results

progenitorMassFunctionsAquarius.pl
  generates plots of the progenitor mass functions of the Aquarius WDM
  counterpart halos and compares them to the N-body results

progenitorMassFunctions.pl
  generates plots of the progenitor mass functions of CDM and WDM halos


==> anc/baseParameters.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<!-- Parameters for performing calculations of dark matter halo merger tree growth only -->
<!-- Andrew Benson 12-March-2012                                                        -->
<parameters>

  <!-- Component selection -->
  <parameter>
    <name>treeNodeMethodBasic</name>
    <value>standard</value>
  </parameter>
  <parameter>
    <name>treeNodeMethodBlackHole</name>
    <value>null</value>
  </parameter>
  <parameter>
    <name>treeNodeMethodDarkMatterProfile</name>
    <value>null</value>
  </parameter>
  <parameter>
    <name>treeNodeMethodDisk</name>
    <value>null</value>
  </parameter>
  <parameter>
    <name>treeNodeMethodHotHalo</name>
    <value>null</value>
  </parameter>
  <parameter>
    <name>treeNodeMethodSatelliteOrbit</name>
    <value>simple</value>
  </parameter>
  <parameter>
    <name>treeNodeMethodSpheroid</name>
    <value>null</value>
  </parameter>
  <parameter>
    <name>treeNodeMethodSpin</name>
    <value>null</value>
  </parameter>

  <!-- Cosmological parameters and options -->
  <parameter>
    <name>cosmologyMethod</name>
    <value>matter-lambda</value>
  </parameter>
  <parameter>
    <name>H_0</name>
    <value>70.2</value>
  </parameter>
  <parameter>
    <name>Omega_Matter</name>
    <value>0.2725</value>
  </parameter>
  <parameter>
    <name>Omega_DE</name>
    <value>0.7275</value>
  </parameter>
  <parameter>
    <name>Omega_b</name>
    <value>0.0455</value>
  </parameter>
  <parameter>
    <name>T_CMB</name>
    <value>2.72548</value>
  </parameter>

  <!-- Power spectrum options -->
  <parameter>
    <name>sigma_8</name>
    <value>0.807</value>
  </parameter>
  <parameter>
    <name>transferFunctionMethod</name>
    <value>Eisenstein-Hu1999</value>
  </parameter>
  <parameter>
    <name>powerSpectrumMethod</name>
    <value>powerLaw</value>
  </parameter>
  <parameter>
    <name>powerSpectrumIndex</name>
    <value>0.961</value>
  </parameter>
  <parameter>
    <name>powerSpectrumReferenceWavenumber</name>
    <value>1.0</value>
  </parameter>
  <parameter>
    <name>powerSpectrumRunning</name>
    <value>0.0</value>
  </parameter>
  <parameter>
    <name>effectiveNumberNeutrinos</name>
    <value>3.04</value>
  </parameter>
  <parameter>
    <name>summedNeutrinoMasses</name>
    <value>0.0</value>
  </parameter>

  <!-- Structure formation options -->
  <parameter>
    <name>linearGrowthMethod</name>
    <value>simple</value>
  </parameter>
  <parameter>
    <name>haloMassFunctionMethod</name>
    <value>Tinker2008</value>
  </parameter>
  <parameter>
    <name>criticalOverdensityMethod</name>
    <value>sphericalTopHat</value>
  </parameter>
  <parameter>
    <name>virialDensityContrastMethod</name>
    <value>sphericalTopHat</value>
  </parameter>

  <!-- Merger tree building options -->
  <parameter>
    <name>mergerTreeConstructMethod</name>
    <value>build</value>
  </parameter>
  <parameter>
    <name>mergerTreeBuildMethod</name>
    <value>Cole2000</value>
  </parameter>
  <parameter>
    <name>mergerTreeBuildCole2000AccretionLimit</name>
    <value>0.1</value>
  </parameter>
  <parameter>
    <name>mergerTreeBuildCole2000MergeProbability</name>
    <value>0.1</value>
  </parameter>
  <parameter>
    <name>treeBranchingMethod</name>
    <value>modifiedPress-Schechter</value>
  </parameter>
  <parameter>
    <name>modifiedPressSchechterG0</name>
    <value>0.57</value>
  </parameter>
  <parameter>
    <name>modifiedPressSchechterGamma1</name>
    <value>0.38</value>
  </parameter>
  <parameter>
    <name>modifiedPressSchechterGamma2</name>
    <value>-0.01</value>
  </parameter>
  <parameter>
    <name>modifiedPressSchechterFirstOrderAccuracy</name>
    <value>0.1</value>
  </parameter>

  <!-- Substructure hierarchy options -->
  <parameter>
    <name>nodeMergersMethod</name>
    <value>singleLevelHierarchy</value>
  </parameter>

  <!-- Substructure merging options -->
  <parameter>
    <name>satelliteMergingMethod</name>
    <value>Lacey-Cole</value>
  </parameter>
  <parameter>
    <name>satelliteMergingRemnantSizeMethod</name>
    <value>null</value>
  </parameter>

  <!-- Numerical tolerances -->
  <parameter>
    <name>odeToleranceAbsolute</name>
    <value>0.01</value>
  </parameter>
  <parameter>
    <name>odeToleranceRelative</name>
    <value>0.01</value>
  </parameter>
  <parameter>
    <name>diskMassToleranceAbsolute</name>
    <value>1.0e-6</value>
  </parameter>
  <parameter>
    <name>spheroidMassToleranceAbsolute</name>
    <value>1.0e-6</value>
  </parameter>
  <parameter>
    <name>timestepHostAbsolute</name>
    <value>1.0</value>
  </parameter>
  <parameter>
    <name>timestepHostRelative</name>
    <value>0.1</value>
  </parameter>
  <parameter>
    <name>timestepSimpleAbsolute</name>
    <value>1.0</value>
  </parameter>
  <parameter>
    <name>timestepSimpleRelative</name>
    <value>0.1</value>
  </parameter>

</parameters>


==> anc/data/Aquarius/A.3W7a01987z1.cmf <==
#   Redshift  1.0
#   Max prog mass =  1.05132e+12
#   Max desc mass =  1.49802e+12
-5.85 -4.67008
-5.55 -4.37706
-5.25 -3.97005
-4.95 -4.06289
-4.65 -3.77311
-4.35 -3.71654
-4.05 -3.5389
-3.75 -3.08156
-3.45 -2.74613
-3.15 -2.42514
-2.85 -2.35982
-2.55 -2.12329
-2.25 -2.22583
-1.95 -1.43574
-1.65 -100.0
-1.35 -100.0
-1.05 -100.0
-0.75 -100.0
-0.45 -100.0
-0.15 -0.153783
0.15 -100.0
0.45 -100.0
0.75 -100.0




==> anc/data/Aquarius/A.3W7a01987z2.cmf <==
#   Redshift  2.0
#   Max prog mass =  5.65781e+11
#   Max desc mass =  1.49802e+12
-5.85 -3.94146
-5.55 -3.8003
-5.25 -3.52752
-4.95 -3.67917
-4.65 -3.17873
-4.35 -3.4333
-4.05 -2.83832
-3.75 -2.77293
-3.45 -2.45886
-3.15 -2.47846
-2.85 -1.97734
-2.55 -1.7104
-2.25 -1.85216
-1.95 -1.52542
-1.65 -100.0
-1.35 -1.48569
-1.05 -100.0
-0.75 -100.0
-0.45 -0.422869
-0.15 -100.0
0.15 -100.0
0.45 -100.0
0.75 -100.0




==> anc/data/Aquarius/B.3W7a01987z1.cmf <==
#   Redshift  1.0
#   Max prog mass =  7.88934e+11
#   Max desc mass =  1.45986e+12
-5.85 -4.77595
-5.55 -4.30441
-5.25 -4.19228
-4.95 -4.20698
-4.65 -4.03376
-4.35 -3.57789
-4.05 -4.11883
-3.75 -3.06367
-3.45 -2.84822
-3.15 -2.73258
-2.85 -100.0
-2.55 -100.0
-2.25 -1.95257
-1.95 -1.69826
-1.65 -100.0
-1.35 -100.0
-1.05 -1.11206
-0.75 -100.0
-0.45 -100.0
-0.15 -0.267272
 0.15 -100.0
 0.45 -100.0
 0.75 -100.0




==> anc/data/Aquarius/B.3W7a01987z2.cmf <==
#   Redshift  2.0
#   Max prog mass =  3.08772e+11
#   Max desc mass =  1.45986e+12
-5.85 -4.15161
-5.55 -3.99184
-5.25 -3.71794
-4.95 -3.59779
-4.65 -3.65044
-4.35 -3.37657
-4.05 -3.12434
-3.75 -2.76032
-3.45 -2.92263
-3.15 -2.26471
-2.85 -2.63367
-2.55 -1.90646
-2.25 -1.47525
-1.95 -1.47154
-1.65 -100.0
-1.35 -1.21759
-1.05 -1.07564
-0.75 -0.674675
-0.45 -100.0
-0.15 -100.0
 0.15 -100.0
 0.45 -100.0
 0.75 -100.0


==> anc/data/Aquarius/C.3W7a01987z1.cmf <==
#   Redshift  1.0
#   Max prog mass =  1.09582e+12
#   Max desc mass =  1.52285e+12
-5.85 -4.69065
-5.55 -4.2758
-5.25 -4.23192
-4.95 -4.09505
-4.65 -4.16554
-4.35 -3.87832
-4.05 -3.66962
-3.75 -3.15327
-3.45 -2.59344
-3.15 -2.7223
-2.85 -2.31649
-2.55 -2.46201
-2.25 -2.26807
-1.95 -1.83792
-1.65 -100.0
-1.35 -100.0
-1.05 -100.0
-0.75 -100.0
-0.45 -100.0
-0.15 -0.142919
 0.15 -100.0
 0.45 -100.0
 0.75 -100.0  


==> anc/data/Aquarius/C.3W7a01987z2.cmf <==
#   Redshift  2.0
#   Max prog mass =  7.13893e+11
#   Max desc mass =  1.52285e+12
-5.85 -4.17793
-5.55 -3.82709
-5.25 -3.69924
-4.95 -3.65605
-4.65 -3.95739
-4.35 -3.40154
-4.05 -3.10069
-3.75 -2.97489
-3.45 -2.36069
-3.15 -2.17558
-2.85 -2.43529
-2.55 -1.97247
-2.25 -2.18854
-1.95 -1.45666
-1.65 -1.59869
-1.35 -100.0
-1.05 -100.0
-0.75 -100.0
-0.45 -0.329024
-0.15 -100.0
 0.15 -100.0
 0.45 -100.0
 0.75 -100.0


==> anc/data/Aquarius/D.3W7a01987z1.cmf <==
#   Redshift  1.0
#   Max prog mass =  1.10103e+12
#   Max desc mass =  1.49059e+12
-5.85 -4.83098
-5.55 -4.72073
-5.25 -4.37302
-4.95 -4.4245
-4.65 -4.2665
-4.35 -4.29513
-4.05 -4.14325
-3.75 -3.17566
-3.45 -100.0
-3.15 -2.76995
-2.85 -2.64389
-2.55 -2.27648
-2.25 -100.0
-1.95 -1.81144
-1.65 -100.0
-1.35 -100.0
-1.05 -100.0
-0.75 -100.0
-0.45 -100.0
-0.15 -0.131561
 0.15 -100.0
 0.45 -100.0
 0.75 -100.0


==> anc/data/Aquarius/D.3W7a01987z2.cmf <==
#   Redshift  2.0
#   Max prog mass =  7.23137e+11
#   Max desc mass =  1.49059e+12
-5.85 -4.46466
-5.55 -4.06825
-5.25 -4.02693
-4.95 -3.80892
-4.65 -3.75155
-4.35 -3.77109
-4.05 -3.52608
-3.75 -3.31089
-3.45 -2.93984
-3.15 -2.7242
-2.85 -2.77929
-2.55 -2.29563
-2.25 -2.10645
-1.95 -1.59218
-1.65 -1.3694
-1.35 -100.0
-1.05 -100.0
-0.75 -100.0
-0.45 -0.314139
-0.15 -100.0
 0.15 -100.0 
 0.45 -100.0
 0.75 -100.0


==> anc/data/Aquarius/monteCarloMassFunction_z1.txt <==
# Progenitor mass functions for WDM Aquarius simulations.
# For redshift z=1
# Generated by Galacticus (2012-08-13T10:11:42.000-07:00)
#
# Column 1: log_10(progenitor mass/final halo mass at z=0)
# Column 2: log_10(mass fraction of progenitors in this bin)
-5.85	-6.18205125186707
-5.55	-5.76880947903417
-5.25	-5.5158053849207
-4.95	-5.23171806188294
-4.65	-4.84096357045909
-4.35	-4.32752112141657
-4.05	-3.31501590921968
-3.75	-2.75226903398933
-3.45	-2.36226954059878
-3.15	-2.13814371724713
-2.85	-2.00276154942454
-2.55	-1.85774759735694
-2.25	-1.77614727736116
-1.95	-1.70552817013395
-1.65	-1.53274794021142
-1.35	-1.3735083884845
-1.05	-1.26978694325202
-0.75	-1.05344088319092
-0.45	-0.739158301404024
-0.15	-0.458494019330571
0.15	-inf
0.45	-inf
0.75	-inf


==> anc/data/Aquarius/monteCarloMassFunction_z2.txt <==
# Progenitor mass functions for WDM Aquarius simulations.
# For redshift z=2
# Generated by Galacticus (2012-08-13T10:11:44.000-07:00)
#
# Column 1: log_10(progenitor mass/final halo mass at z=0)
# Column 2: log_10(mass fraction of progenitors in this bin)
-5.85	-5.69181565749497
-5.55	-5.419142221535
-5.25	-5.05834704700459
-4.95	-4.81688454560826
-4.65	-4.46705287753078
-4.35	-3.98923829011265
-4.05	-3.15839942827737
-3.75	-2.51331446089103
-3.45	-2.10382422321682
-3.15	-1.87038804811734
-2.85	-1.70011640982961
-2.55	-1.59099833823528
-2.25	-1.49278001655499
-1.95	-1.39812549828734
-1.65	-1.25207956765039
-1.35	-1.16842123560488
-1.05	-1.06455664505795
-0.75	-0.866120182364841
-0.45	-0.891361610199649
-0.15	-2.0041725916724
0.15	-inf
0.45	-inf
0.75	-inf


==> anc/data/AquariusCDM/A.3CDMz1.cmf <==
#   Redshift  1.0
#   Max prog mass =  9.31296e+11
#   Max desc mass =  1.53239e+12
-5.85 -2.42271
-5.55 -2.38415
-5.25 -2.34972
-4.95 -2.34145
-4.65 -2.33536
-4.35 -2.25363
-4.05 -2.24191
-3.75 -2.18376
-3.45 -2.05792
-3.15 -2.08304
-2.85 -2.15119
-2.55 -1.73805
-2.25 -1.89498
-1.95 -1.33324
-1.65 -1.67143
-1.35 -100.0
-1.05 -100.0
-0.75 -100.0
-0.45 -100.0
-0.15 -0.216283
0.15 -100.0
0.45 -100.0
0.75 -100.0

==> anc/data/AquariusCDM/A.3CDMz2.cmf <==
#   Redshift  2.0
#   Max prog mass =  6.47408e+11
#   Max desc mass =  1.53239e+12
-5.85 -2.12921
-5.55 -2.0941
-5.25 -2.06483
-4.95 -2.05339
-4.65 -2.02165
-4.35 -1.97822
-4.05 -1.92133
-3.75 -1.82579
-3.45 -1.865
-3.15 -1.91771
-2.85 -1.73597
-2.55 -1.53992
-2.25 -1.96174
-1.95 -1.19714
-1.65 -100.0
-1.35 -100.0
-1.05 -100.0
-0.75 -100.0
-0.45 -0.374193
-0.15 -100.0
0.15 -100.0
0.45 -100.0
0.75 -100.0

==> anc/data/AquariusCDM/cmf_A3Mill.dat <==
# mphalo=  1.241E+12
# redshifts:  0.00 1.00 2.00 3.00 4.00
# Log(m/Mphalo)   Mass fractions: (med lo hi)
 -0.15  0.100E+01  0.100E+01  0.100E+01  0.614E+00  0.000E+00  0.719E+00  0.000E+00  0.000E+00  0.000E+00  0.000E+00  0.000E+00  0.000E+00  0.000E+00  0.000E+00  0.000E+00
 -0.45  0.000E+00  0.000E+00  0.000E+00  0.000E+00  0.000E+00  0.461E+00  0.275E+00  0.000E+00  0.380E+00  0.000E+00  0.000E+00  0.000E+00  0.000E+00  0.000E+00  0.000E+00
 -0.75  0.000E+00  0.000E+00  0.000E+00  0.000E+00  0.000E+00  0.142E+00  0.000E+00  0.000E+00  0.207E+00  0.137E+00  0.000E+00  0.186E+00  0.000E+00  0.000E+00  0.131E+00
 -1.05  0.000E+00  0.000E+00  0.000E+00  0.000E+00  0.000E+00  0.901E-01  0.635E-01  0.000E+00  0.152E+00  0.656E-01  0.000E+00  0.104E+00  0.691E-01  0.000E+00  0.102E+00
 -1.35  0.000E+00  0.000E+00  0.000E+00  0.000E+00  0.000E+00  0.453E-01  0.426E-01  0.000E+00  0.962E-01  0.585E-01  0.318E-01  0.119E+00  0.365E-01  0.000E+00  0.810E-01
 -1.65  0.000E+00  0.000E+00  0.000E+00  0.177E-01  0.000E+00  0.372E-01  0.381E-01  0.160E-01  0.693E-01  0.355E-01  0.000E+00  0.732E-01  0.458E-01  0.260E-01  0.768E-01
 -1.95  0.000E+00  0.000E+00  0.000E+00  0.120E-01  0.000E+00  0.240E-01  0.240E-01  0.114E-01  0.465E-01  0.355E-01  0.179E-01  0.595E-01  0.356E-01  0.212E-01  0.572E-01
 -2.25  0.000E+00  0.000E+00  0.000E+00  0.144E-01  0.586E-02  0.218E-01  0.276E-01  0.120E-01  0.345E-01  0.321E-01  0.195E-01  0.401E-01  0.315E-01  0.214E-01  0.446E-01
 -2.55  0.000E+00  0.000E+00  0.000E+00  0.108E-01  0.623E-02  0.158E-01  0.220E-01  0.172E-01  0.289E-01  0.285E-01  0.210E-01  0.381E-01  0.315E-01  0.214E-01  0.387E-01
 -2.85  0.000E+00  0.000E+00  0.000E+00  0.101E-01  0.626E-02  0.139E-01  0.197E-01  0.161E-01  0.239E-01  0.249E-01  0.200E-01  0.298E-01  0.291E-01  0.221E-01  0.356E-01
 -3.15  0.000E+00  0.000E+00  0.000E+00  0.924E-02  0.678E-02  0.111E-01  0.181E-01  0.145E-01  0.201E-01  0.236E-01  0.190E-01  0.279E-01  0.263E-01  0.227E-01  0.317E-01
 -3.45  0.000E+00  0.000E+00  0.000E+00  0.796E-02  0.668E-02  0.102E-01  0.159E-01  0.131E-01  0.176E-01  0.209E-01  0.187E-01  0.244E-01  0.244E-01  0.213E-01  0.274E-01
 -3.75  0.000E+00  0.000E+00  0.000E+00  0.735E-02  0.657E-02  0.827E-02  0.143E-01  0.129E-01  0.159E-01  0.190E-01  0.174E-01  0.210E-01  0.221E-01  0.200E-01  0.243E-01
 -4.05  0.000E+00  0.000E+00  0.000E+00  0.671E-02  0.593E-02  0.735E-02  0.126E-01  0.118E-01  0.139E-01  0.174E-01  0.162E-01  0.191E-01  0.208E-01  0.191E-01  0.223E-01
 -4.35  0.000E+00  0.000E+00  0.000E+00  0.619E-02  0.559E-02  0.672E-02  0.120E-01  0.111E-01  0.125E-01  0.162E-01  0.151E-01  0.172E-01  0.192E-01  0.177E-01  0.199E-01
 -4.65  0.000E+00  0.000E+00  0.000E+00  0.563E-02  0.534E-02  0.601E-02  0.110E-01  0.104E-01  0.116E-01  0.149E-01  0.143E-01  0.154E-01  0.178E-01  0.171E-01  0.184E-01
 -4.95  0.000E+00  0.000E+00  0.000E+00  0.531E-02  0.499E-02  0.554E-02  0.100E-01  0.963E-02  0.105E-01  0.137E-01  0.132E-01  0.142E-01  0.164E-01  0.159E-01  0.169E-01
 -5.25  0.000E+00  0.000E+00  0.000E+00  0.490E-02  0.457E-02  0.505E-02  0.934E-02  0.895E-02  0.963E-02  0.129E-01  0.123E-01  0.132E-01  0.154E-01  0.146E-01  0.157E-01
 -5.55  0.000E+00  0.000E+00  0.000E+00  0.457E-02  0.408E-02  0.465E-02  0.869E-02  0.747E-02  0.890E-02  0.119E-01  0.101E-01  0.122E-01  0.143E-01  0.121E-01  0.145E-01
 -5.85  0.000E+00  0.000E+00  0.000E+00  0.404E-02  0.619E-03  0.411E-02  0.761E-02  0.108E-02  0.772E-02  0.103E-01  0.140E-02  0.105E-01  0.122E-01  0.160E-02  0.125E-01

==> anc/excursionSets.pl <==
#!/usr/bin/env perl
use strict;
use warnings;
my $galacticusPath;
if ( exists($ENV{"GALACTICUS_ROOT_V091"}) ) {
 $galacticusPath = $ENV{"GALACTICUS_ROOT_V091"};
 $galacticusPath .= "/" unless ( $galacticusPath =~ m/\/$/ );
} else {
 $galacticusPath = "./";
}
unshift(@INC,$galacticusPath."perl"); 
use Thread;
use Data::Dumper;
use PDL;
use PDL::IO::HDF5;
use PDL::NiceSlice;
require GnuPlot::PrettyPlots;
require GnuPlot::LaTeX;

# Solve the excursion set barrier crossing problem and make a variety of plots from the results.
# Andrew Benson (17-January-2012)

# Define the project directory.
my $projectDirectory = "wdm/";

# List of cases to solve.
my %cases = (
     cdmNoRemapAnalytic         => {
 	parameters => "excursionSetsCDM:noRemapping:analyticSolver.xml",
 	data       => "excursionSetsCDM:noRemapping:analyticSolver.hdf5",
 	dmType     => "CDM",
 	solver     => "Analytic",
 	methods    => "\$T_{\\\\rm CDM}\\\\,(k)\$, \$\\\\delta_{\\\\rm crit,CDM}\\\\,(M)\$, \$f_{\\\\rm linear}\\\\,\\\\,(S)\$", 
     },
     cdmNoRemapNumerical        => {
 	parameters => "excursionSetsCDM:noRemapping:numericalSolver.xml",
 	data       => "excursionSetsCDM:noRemapping:numericalSolver.hdf5",
 	dmType     => "CDM",
 	solver     => "Numerical",
     },
     cdmRemapNumerical          => {
 	parameters => "excursionSetsCDM:Remapping:numericalSolver.xml",
 	data       => "excursionSetsCDM:Remapping:numericalSolver.hdf5",
 	dmType     => "CDM",
 	solver     => "Numerical",
     },
     wdmNoRemapAnalyticPowerOnly => {
 	parameters => "excursionSetsWDM:powerOnly:noRemapping:analyticSolver.xml",
 	data       => "excursionSetsWDM:powerOnly:noRemapping:analyticSolver.hdf5",
 	dmType     => "WDM",
 	solver     => "Analytic",
 	methods    => "\$T_{\\\\rm WDM}(k)\$, \$\\\\delta_{\\\\rm crit,CDM}\\\\,(M)\$, \$f_{\\\\rm linear}\\\\,\\\\,(S)\$", 
     },
     wdmNoRemapAnalytic          => {
 	parameters => "excursionSetsWDM:noRemapping:analyticSolver.xml",
 	data       => "excursionSetsWDM:noRemapping:analyticSolver.hdf5",
 	dmType     => "WDM",
  	solver     => "Analytic",
 	methods    => "\$T_{\\\\rm WDM}(k)\$, \$\\\\delta_{\\\\rm crit,WDM}(M)\$, \$f_{\\\\rm linear}\\\\,\\\\,(S)\$", 
     },
     wdmNoRemapNumerical         => {
 	parameters => "excursionSetsWDM:noRemapping:numericalSolver.xml",
 	data       => "excursionSetsWDM:noRemapping:numericalSolver.hdf5",
 	dmType     => "WDM",
 	solver     => "Numerical",
 	methods    => "\$T_{\\\\rm WDM}(k)\$, \$\\\\delta_{\\\\rm crit,WDM}(M)\$, \$f_{\\\\rm correct}(S)\$", 
     },
     wdmRemapNumerical           => {
	parameters => "excursionSetsWDM:Remapping:numericalSolver.xml",
	data       => "excursionSetsWDM:Remapping:numericalSolver.hdf5",
	dmType     => "WDM",
	solver     => "Numerical",
     }
);

# Ensure that the excursion set code is compiled.
system("make Excursion_Sets.exe");

# Solve the excursion set problem cases.
foreach my $case ( keys(%cases) ) {
    # Extract the parameter file name.
    my $parameterFile = $projectDirectory."parameters/".$cases{$case}->{'parameters'};

    # Extract the output file name.
    my $outputFile    = $projectDirectory."data/"      .$cases{$case}->{'data'      };

    # Run the excursion set solver.
    &Launch_ES($parameterFile,$outputFile)
	unless ( -e $outputFile );

    # Read data from the models.
    my $hdfFile = new PDL::IO::HDF5($outputFile);
    foreach my $property ( "haloMass", "variance", "barrier", "firstCrossingProbability", "haloMassFunction", "firstCrossingRate" ) {
	$cases{$case}->{'content'}->{$property} = $hdfFile->dataset($property)->get();
    }
    
}

# Initialize plotting variables.
my $plot;
my $gnuPlot;
my $plotFile;
my $plotFileEPS;
my $iCase;

# Create a plot of wrong WDM solutions.
undef($plot);
$plotFile = $projectDirectory."plots/warmDarkMatterWrongSolutions.pdf";
($plotFileEPS = $plotFile) =~ s/\.pdf$/.eps/;
open($gnuPlot,"|gnuplot");
print $gnuPlot "set terminal epslatex color colortext lw 2 solid 10\n";
print $gnuPlot "set output '".$plotFileEPS."'\n";
print $gnuPlot "set xlabel '\$M\\,[M_\\odot]\$'\n";
print $gnuPlot "set ylabel '\$ n ( M ) \\,[\\hbox{Mpc}^{-3}]\$'\n";
print $gnuPlot "set lmargin screen 0.15\n";
print $gnuPlot "set rmargin screen 0.95\n";
print $gnuPlot "set bmargin screen 0.15\n";
print $gnuPlot "set tmargin screen 0.95\n";
print $gnuPlot "set key spacing 1.2\n";
print $gnuPlot "set key at screen 0.0,0.74\n";
print $gnuPlot "set key left\n";
print $gnuPlot "set key bottom\n";
print $gnuPlot "set logscale xy\n";
print $gnuPlot "set mxtics 10\n";
print $gnuPlot "set mytics 10\n";
print $gnuPlot "set format x '\$10^{\%L}\$'\n";
print $gnuPlot "set format y '\$10^{\%L}\$'\n";
print $gnuPlot "set xrange [1.0e6:1.0e15]\n";
print $gnuPlot "set yrange [1.0e-7:1.0e3]\n";
print $gnuPlot "set pointsize 2.0\n";
$iCase = -1;
foreach my $case ( "cdmNoRemapAnalytic", "wdmNoRemapAnalyticPowerOnly", "wdmNoRemapAnalytic", "wdmNoRemapNumerical" ) {
    ++$iCase;
    my $line = $iCase+1;
    &PrettyPlots::Prepare_Dataset(
	  \$plot,
	  $cases{$case}->{'content'}->{'haloMass'},
	  $cases{$case}->{'content'}->{'haloMass'}*$cases{$case}->{'content'}->{'haloMassFunction'},
	  style  => "line",
	  weight => [5,3],
	  color  => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$iCase]},
	  title  => $line.": ".$cases{$case}->{'methods'}
	);
}
&PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
close($gnuPlot);
&LaTeX::GnuPlot2PDF($plotFileEPS,fontSize => 12);

# Create a plot of first crossing distributions from numerical and analytic solvers.
undef($plot);
$plotFile = $projectDirectory."plots/numericalVsAnalyticSolver.pdf";
($plotFileEPS = $plotFile) =~ s/\.pdf$/.eps/;
open($gnuPlot,"|gnuplot");
print $gnuPlot "set terminal epslatex color colortext lw 2 solid 10\n";
print $gnuPlot "set output '".$plotFileEPS."'\n";
print $gnuPlot "set xlabel '\$M\\,[M_\\odot]\$'\n";
print $gnuPlot "set ylabel '\$|f_{\\rm numerical}(S[M])-f_{\\rm analytic}(S[M])|/f_{\\rm analytic}(S[M])\$'\n";
print $gnuPlot "set lmargin screen 0.15\n";
print $gnuPlot "set rmargin screen 0.95\n";
print $gnuPlot "set bmargin screen 0.15\n";
print $gnuPlot "set tmargin screen 0.95\n";
print $gnuPlot "set key spacing 1.2\n";
print $gnuPlot "set key at screen 0.275,0.16\n";
print $gnuPlot "set key left\n";
print $gnuPlot "set key bottom\n";
print $gnuPlot "set logscale xy\n";
print $gnuPlot "set mxtics 10\n";
print $gnuPlot "set mytics 10\n";
print $gnuPlot "set format x '\$10^{\%L}\$'\n";
print $gnuPlot "set format y '\$10^{\%L}\$'\n";
print $gnuPlot "set xrange [1.0e6:1.0e15]\n";
print $gnuPlot "set yrange [1.0e-5:1.0e-1]\n";
print $gnuPlot "set pointsize 2.0\n";
$iCase =-1;
foreach my $case ( "cdmNoRemapNumerical" ) {
    ++$iCase;
    &PrettyPlots::Prepare_Dataset(
	  \$plot,
	  $cases{$case}->{'content'}->{'haloMass'                },
	  abs($cases{$case}->{'content'}->{'firstCrossingProbability'}-$cases{'cdmNoRemapAnalytic'}->{'content'}->{'firstCrossingProbability'})/$cases{'cdmNoRemapAnalytic'}->{'content'}->{'firstCrossingProbability'},
	  style  => "line",
	  weight => [5,3],
	  color  => $PrettyPlots::colorPairs{'slateGray'}
	);
}
&PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
close($gnuPlot);
&LaTeX::GnuPlot2PDF($plotFileEPS,fontSize => 12);

# Create a plot of first crossing rates from numerical and analytic solvers.
undef($plot);
$plotFile = $projectDirectory."plots/numericalVsAnalyticRateSolver.pdf";
($plotFileEPS = $plotFile) =~ s/\.pdf$/.eps/;
open($gnuPlot,"|gnuplot");
print $gnuPlot "set terminal epslatex color colortext lw 2 solid 10\n";
print $gnuPlot "set output '".$plotFileEPS."'\n";
print $gnuPlot "set xlabel '\$M\\,[M_\\odot]\$'\n";
print $gnuPlot "set ylabel '\$|{\\rm d}f_{\\rm numerical}/{\\rm d}t(S[M])-{\\rm d}f_{\\rm analytic}/{\\rm d}t(S[M])|/{\\rm d}f_{\\rm analytic}/{\\rm d}t(S[M])\$'\n";
print $gnuPlot "set lmargin screen 0.15\n";
print $gnuPlot "set rmargin screen 0.95\n";
print $gnuPlot "set bmargin screen 0.15\n";
print $gnuPlot "set tmargin screen 0.95\n";
print $gnuPlot "set key spacing 1.2\n";
print $gnuPlot "set key at screen 0.275,0.16\n";
print $gnuPlot "set key left\n";
print $gnuPlot "set key bottom\n";
print $gnuPlot "set logscale xy\n";
print $gnuPlot "set mxtics 10\n";
print $gnuPlot "set mytics 10\n";
print $gnuPlot "set format x '\$10^{\%L}\$'\n";
print $gnuPlot "set format y '\$10^{\%L}\$'\n";
print $gnuPlot "set xrange [1.0e6:1.0e15]\n";
print $gnuPlot "set yrange [1.0e-6:1.0e1]\n";
print $gnuPlot "set pointsize 2.0\n";
$iCase = -1;
foreach my $case ( "cdmNoRemapNumerical" ) {
    ++$iCase;
    my $rateDifferences  = $cases{$case}->{'content'}->{'firstCrossingRate'}-$cases{'cdmNoRemapAnalytic'}->{'content'}->{'firstCrossingRate'};
    $rateDifferences /= $cases{'cdmNoRemapAnalytic'}->{'content'}->{'firstCrossingRate'};
    my $rateDifference   = $rateDifferences((-1),:);
    &PrettyPlots::Prepare_Dataset(
	  \$plot,
	  $cases{$case}->{'content'}->{'haloMass'},
	  abs($rateDifference),
	  style  => "line",
	  weight => [5,3],
	  color  => $PrettyPlots::colorPairs{'slateGray'}
	);
}
&PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
close($gnuPlot);
&LaTeX::GnuPlot2PDF($plotFileEPS,fontSize => 12);

# Create a plot of sigma(M) for WDM vs. CDM.
undef($plot);
$plotFile = $projectDirectory."plots/sigmaMassWdmVsCdm.pdf";
($plotFileEPS = $plotFile) =~ s/\.pdf$/.eps/;
open($gnuPlot,"|gnuplot");
print $gnuPlot "set terminal epslatex color colortext lw 2 solid 10\n";
print $gnuPlot "set output '".$plotFileEPS."'\n";
print $gnuPlot "set xlabel '\$M\\,[M_\\odot]\$'\n";
print $gnuPlot "set ylabel '\$\\sigma(M)\$'\n";
print $gnuPlot "set lmargin screen 0.15\n";
print $gnuPlot "set rmargin screen 0.95\n";
print $gnuPlot "set bmargin screen 0.15\n";
print $gnuPlot "set tmargin screen 0.95\n";
print $gnuPlot "set key spacing 1.2\n";
print $gnuPlot "set key at screen 0.275,0.16\n";
print $gnuPlot "set key left\n";
print $gnuPlot "set key bottom\n";
print $gnuPlot "set logscale x\n";
print $gnuPlot "set mxtics 10\n";
print $gnuPlot "set format x '\$10^{\%L}\$'\n";
print $gnuPlot "set xrange [1.0e6:1.0e15]\n";
print $gnuPlot "set yrange [0.5:8.0]\n";
print $gnuPlot "set pointsize 2.0\n";
$iCase = -1;
foreach my $case ( "cdmRemapNumerical", "wdmRemapNumerical" ) {
    ++$iCase;
    &PrettyPlots::Prepare_Dataset(
	  \$plot,
	  $cases{$case}->{'content'}->{'haloMass'},
	  sqrt($cases{$case}->{'content'}->{'variance'}),
	  style  => "line",
	  weight => [5,3],
	  color  => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$iCase]},
	  title  => $cases{$case}->{'dmType'}
	);
}
&PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
close($gnuPlot);
&LaTeX::GnuPlot2PDF($plotFileEPS,fontSize => 12);

# Create a plot of remapped B(S).
undef($plot);
$plotFile = $projectDirectory."plots/barrierWdmVsCdm.pdf";
($plotFileEPS = $plotFile) =~ s/\.pdf$/.eps/;
open($gnuPlot,"|gnuplot");
print $gnuPlot "set terminal epslatex color colortext lw 2 solid 10\n";
print $gnuPlot "set output '".$plotFileEPS."'\n";
print $gnuPlot "set xlabel '\$M\\,[M_\\odot]\$'\n";
print $gnuPlot "set ylabel '\$ B ( S [ M ] ) \$'\n";
print $gnuPlot "set lmargin screen 0.15\n";
print $gnuPlot "set rmargin screen 0.95\n";
print $gnuPlot "set bmargin screen 0.15\n";
print $gnuPlot "set tmargin screen 0.95\n";
print $gnuPlot "set key spacing 1.2\n";
print $gnuPlot "set key at screen 0.275,0.16\n";
print $gnuPlot "set key left\n";
print $gnuPlot "set key bottom\n";
print $gnuPlot "set logscale x\n";
print $gnuPlot "set mxtics 10\n";
print $gnuPlot "set format x '\$10^{\%L}\$'\n";
print $gnuPlot "set xrange [1.0e6:1.0e15]\n";
print $gnuPlot "set yrange [0:10]\n";
print $gnuPlot "set pointsize 2.0\n";
$iCase = -1;
foreach my $case ( "cdmRemapNumerical", "wdmRemapNumerical" ) {
    ++$iCase;
    &PrettyPlots::Prepare_Dataset(
	  \$plot,
	  $cases{$case}->{'content'}->{'haloMass'},
	  $cases{$case}->{'content'}->{'barrier' },
	  style  => "line",
	  weight => [5,3],
	  color  => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$iCase]},
	  title  => $cases{$case}->{'dmType'}
	);
}
&PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
close($gnuPlot);
&LaTeX::GnuPlot2PDF($plotFileEPS,fontSize => 12);

# Create a plot of remapped F(S).
undef($plot);
$plotFile = $projectDirectory."plots/firstCrossingWdmVsCdm.pdf";
($plotFileEPS = $plotFile) =~ s/\.pdf$/.eps/;
open($gnuPlot,"|gnuplot");
print $gnuPlot "set terminal epslatex color colortext lw 2 solid 10\n";
print $gnuPlot "set output '".$plotFileEPS."'\n";
print $gnuPlot "set xlabel '\$M\\,[M_\\odot]\$'\n";
print $gnuPlot "set ylabel '\$ f (S[M])\$'\n";
print $gnuPlot "set lmargin screen 0.15\n";
print $gnuPlot "set rmargin screen 0.95\n";
print $gnuPlot "set bmargin screen 0.15\n";
print $gnuPlot "set tmargin screen 0.95\n";
print $gnuPlot "set key spacing 1.2\n";
print $gnuPlot "set key at screen 0.775,0.16\n";
print $gnuPlot "set key left\n";
print $gnuPlot "set key bottom\n";
print $gnuPlot "set logscale xy\n";
print $gnuPlot "set mxtics 10\n";
print $gnuPlot "set mytics 10\n";
print $gnuPlot "set format x '\$10^{\%L}\$'\n";
print $gnuPlot "set format y '\$10^{\%L}\$'\n";
print $gnuPlot "set xrange [1.0e6:1.0e15]\n";
print $gnuPlot "set yrange [1.0e-6:1.0]\n";
print $gnuPlot "set pointsize 2.0\n";
$iCase = -1;
foreach my $case ( "cdmRemapNumerical", "wdmRemapNumerical" ) {
    ++$iCase;
    &PrettyPlots::Prepare_Dataset(
	  \$plot,
	  $cases{$case}->{'content'}->{'haloMass'},
	  $cases{$case}->{'content'}->{'firstCrossingProbability' },
	  style  => "line",
	  weight => [5,3],
	  color  => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$iCase]},
	  title  => $cases{$case}->{'dmType'}
	);
}
&PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
close($gnuPlot);
&LaTeX::GnuPlot2PDF($plotFileEPS,fontSize => 12);

# Create a plot of halo mass function.
undef($plot);
$plotFile = $projectDirectory."plots/haloMassFunctionWdmVsCdm.pdf";
($plotFileEPS = $plotFile) =~ s/\.pdf$/.eps/;
open($gnuPlot,"|gnuplot");
print $gnuPlot "set terminal epslatex color colortext lw 2 solid 10\n";
print $gnuPlot "set output '".$plotFileEPS."'\n";
print $gnuPlot "set xlabel '\$M\\,[M_\\odot]\$'\n";
print $gnuPlot "set ylabel '\$ n (M) \\,[\\hbox{Mpc}^{-3}]\$'\n";
print $gnuPlot "set lmargin screen 0.15\n";
print $gnuPlot "set rmargin screen 0.95\n";
print $gnuPlot "set bmargin screen 0.15\n";
print $gnuPlot "set tmargin screen 0.95\n";
print $gnuPlot "set key spacing 1.2\n";
print $gnuPlot "set key at screen 0.775,0.18\n";
print $gnuPlot "set key left\n";
print $gnuPlot "set key bottom\n";
print $gnuPlot "set logscale xy\n";
print $gnuPlot "set mxtics 10\n";
print $gnuPlot "set mytics 10\n";
print $gnuPlot "set format x '\$10^{\%L}\$'\n";
print $gnuPlot "set format y '\$10^{\%L}\$'\n";
print $gnuPlot "set xrange [1.0e6:1.0e15]\n";
print $gnuPlot "set yrange [1.0e-7:1.0e3]\n";
print $gnuPlot "set pointsize 2.0\n";
$iCase = -1;
foreach my $case ( "cdmRemapNumerical", "wdmRemapNumerical" ) {
    ++$iCase;
    &PrettyPlots::Prepare_Dataset(
	  \$plot,
	  $cases{$case}->{'content'}->{'haloMass'},
	  $cases{$case}->{'content'}->{'haloMass'}*$cases{$case}->{'content'}->{'haloMassFunction'},
	  style  => "line",
	  weight => [5,3],
	  color  => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$iCase]},
	  title  => $cases{$case}->{'dmType'}
	);
}
&PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
close($gnuPlot);
&LaTeX::GnuPlot2PDF($plotFileEPS,fontSize => 12);

# Create a plot of first crossing rates.
undef($plot);
$plotFile = $projectDirectory."plots/firstCrossingRatesWdmVsCdm.pdf";
($plotFileEPS = $plotFile) =~ s/\.pdf$/.eps/;
open($gnuPlot,"|gnuplot");
print $gnuPlot "set terminal epslatex color colortext lw 2 solid 10\n";
print $gnuPlot "set output '".$plotFileEPS."'\n";
print $gnuPlot "set xlabel '\$M\\,[M_\\odot]\$'\n";
print $gnuPlot "set ylabel '\${\\rm d}f/{\\rm d}t(S[M])\\,[\\hbox{Gyr}^{-1}]\$'\n";
print $gnuPlot "set lmargin screen 0.15\n";
print $gnuPlot "set rmargin screen 0.95\n";
print $gnuPlot "set bmargin screen 0.15\n";
print $gnuPlot "set tmargin screen 0.95\n";
print $gnuPlot "set key spacing 1.2\n";
print $gnuPlot "set key at screen 0.775,0.16\n";
print $gnuPlot "set key left\n";
print $gnuPlot "set key bottom\n";
print $gnuPlot "set logscale xy\n";
print $gnuPlot "set mxtics 10\n";
print $gnuPlot "set mytics 10\n";
print $gnuPlot "set format x '\$10^{\%L}\$'\n";
print $gnuPlot "set format y '\$10^{\%L}\$'\n";
print $gnuPlot "set xrange [1.0e6:1.0e12]\n";
print $gnuPlot "set yrange [1.0e-5:1.0e0]\n";
print $gnuPlot "set pointsize 2.0\n";
$iCase = -1;
foreach my $case ( "cdmRemapNumerical", "wdmRemapNumerical" ) {
    ++$iCase;
    my $rates = $cases{$case}->{'content'}->{'firstCrossingRate'};
    my $rate  = $rates((133),:);
    &PrettyPlots::Prepare_Dataset(
	  \$plot,
	  $cases{$case}->{'content'}->{'haloMass'},
	  $rate,
	  style  => "line",
	  weight => [5,3],
	  color  => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$iCase]},
	  title  => $cases{$case}->{'dmType'}
	);
}
&PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
close($gnuPlot);
&LaTeX::GnuPlot2PDF($plotFileEPS,fontSize => 12);

exit;

sub Launch_ES {
    # Grab input arguments.
    my $parameterFile = shift;
    my $outputFile    = shift;
    # Run the calculation.
    system("Excursion_Sets.exe ".$parameterFile." ".$outputFile);
}


==> anc/haloMassesAquarius.xml <==
<!-- List of halo masses for the Aquarius WDM merger trees. (Repeated multiple times in order to -->
<!-- generate multiple realizations.)                                                            -->
<haloMasses>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
  <treeRootMass>2.14003e+12</treeRootMass>
  <treeRootMass>2.08551e+12</treeRootMass>
  <treeRootMass>2.17550e+12</treeRootMass>
  <treeRootMass>2.12941e+12</treeRootMass>
</haloMasses>


==> anc/massFunctionCompare.pl <==
#!/usr/bin/env perl
use strict;
use warnings;
my $galacticusPath;
if ( exists($ENV{"GALACTICUS_ROOT_V091"}) ) {
 $galacticusPath = $ENV{"GALACTICUS_ROOT_V091"};
 $galacticusPath .= "/" unless ( $galacticusPath =~ m/\/$/ );
} else {
 $galacticusPath = "./";
}
unshift(@INC,$galacticusPath."perl"); 
use Data::Dumper;
use PDL;
use PDL::IO::HDF5;
use PDL::NiceSlice;
require GnuPlot::PrettyPlots;
require GnuPlot::LaTeX;

# Compare mass functions for WDM with different masses.
# Andrew Benson (04-September-2012)

# Define the project directory.
my $projectDirectory = "wdm/";

# Ensure that the mass function is built for the Aquarius trees.
system("make Excursion_Sets.exe");
system("Excursion_Sets.exe ".$projectDirectory."modelsAquarius/galacticus_0:1/newParameters.xml ".$projectDirectory."/data/aquariusWDM.hdf5")
    unless ( -e $projectDirectory."/data/aquariusWDM.hdf5" );

# Define models.
my @models =
    (
     {
	 name => "schneiderMassFunction:kSpaceSharp",
	 mass => 0.25,
	 label => "\\\\S3.1.1: 0.25keV - Schneider et al. (2012) N-body"
     },
     {
	 name => "excursionSetsWDM:Remapping:numericalSolver",
	 mass => 1.5,
	 label => "\\\\S3.3\\\\,\\\\,\\\\,\\\\,: 1.50keV - CDM vs. WDM comparison"
     },
     {
	 name => "aquariusWDM",
	 mass => 2.2,
	 label => "\\\\S3.1.2: 2.20keV - Aquarius WDM counterparts"
     }
    );

# Read data from the models.
foreach my $model ( @models ) {
    my $hdfFile = new PDL::IO::HDF5($projectDirectory."/data/".$model->{'name'}.".hdf5");
    foreach my $property ( "haloMass", "haloMassFunction" ) {
	$model->{$property} = $hdfFile->dataset($property)->get();
    }
}

# Initialize plotting variables.
my $plot;
my $gnuPlot;
my $plotFile;
my $plotFileEPS;
my $iCase = -1;
my @lineStyle = ( 1, 3, 5 );

# Create a plot of halo mass function.
undef($plot);
$plotFile = $projectDirectory."plots/massFunctionCompare.pdf";
($plotFileEPS = $plotFile) =~ s/\.pdf$/.eps/;
open($gnuPlot,"|gnuplot");
print $gnuPlot "set terminal epslatex color colortext lw 2 10\n";
print $gnuPlot "set output '".$plotFileEPS."'\n";
print $gnuPlot "set xlabel '\$M\\,[M_\\odot]\$'\n";
print $gnuPlot "set ylabel '\$ n (M) \\,[\\hbox{Mpc}^{-3}]\$'\n";
print $gnuPlot "set lmargin screen 0.15\n";
print $gnuPlot "set rmargin screen 0.95\n";
print $gnuPlot "set bmargin screen 0.15\n";
print $gnuPlot "set tmargin screen 0.95\n";
print $gnuPlot "set key spacing 1.2\n";
print $gnuPlot "set key at screen 0.16,0.79\n";
print $gnuPlot "set key left\n";
print $gnuPlot "set key Left\n";
print $gnuPlot "set key bottom\n";
print $gnuPlot "set key width -8\n";
print $gnuPlot "set logscale xy\n";
print $gnuPlot "set mxtics 10\n";
print $gnuPlot "set mytics 10\n";
print $gnuPlot "set format x '\$10^{\%L}\$'\n";
print $gnuPlot "set format y '\$10^{\%L}\$'\n";
print $gnuPlot "set xrange [1.0e7:1.0e15]\n";
print $gnuPlot "set yrange [5.0e-7:1.0e1]\n";
print $gnuPlot "set pointsize 2.0\n";
foreach my $model ( @models ) {
    ++$iCase;
    &PrettyPlots::Prepare_Dataset(
	  \$plot,
	  $model->{'haloMass'},
	  $model->{'haloMass'}*$model->{'haloMassFunction'},
	  style  => "line",
	  weight => [5,3],
	  linePattern => $lineStyle[$iCase],
	  color  => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$iCase]},
	  title  => $model->{'label'}
	);
}
&PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
close($gnuPlot);
&LaTeX::GnuPlot2PDF($plotFileEPS,fontSize => 12);

exit;


==> anc/mergerTreesAquarius.xml <==
<!-- Generate merger trees for comparison to the Aquarius WDM simulations -->
<!-- Andrew Benson 28-July-2012                                           -->
<parameterGrid>
  <modelRootDirectory>wdm/modelsAquarius</modelRootDirectory>
  <baseParameters>wdm/baseParameters.xml</baseParameters>
  <doAnalysis>no</doAnalysis>
  <pbs>
    <usePBS>true</usePBS>
    <wallTime>196:00:00</wallTime>
    <memory>3gb</memory>
    <ompThreads>12</ompThreads>
    <maxJobsInQueue>4</maxJobsInQueue>
    <environment>LD_LIBRARY_PATH=$HOME/Galacticus/Tools/lib:$HOME/Galacticus/Tools/lib64:$LD_LIBRARY_PATH</environment>
    <environment>PATH=$HOME/Galacticus/Tools/bin:$PATH</environment>
  </pbs>
  <threadCount>1</threadCount>

  <parameters>

    <!-- No merger tree reference output. -->
    <parameter>
      <name>mergerTreeOutputReferences</name>
      <value>false</value>
    </parameter>

    <!-- Output main progenitor data -->
    <parameter>
      <name>outputMainBranchStatus</name>
      <value>true</value>
    </parameter>

    <!-- Parameters for merger tree construction -->
    <parameter>
      <name>mergerTreeBuildTreesHaloMassDistribution</name>
      <value>read</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreeMassesFile</name>
      <value>wdm/haloMassesAquarius.xml</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildCole2000MassResolution</name>
      <value>1.0e6</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildCole2000HighestRedshift</name>
      <value>30.0</value>
    </parameter>
    <parameter>
      <name>haloMassFunctionMethod</name>
      <value>Tinker2008</value>
    </parameter>

    <!-- Output redshifts -->
    <parameter>
      <name>outputRedshifts</name>
      <value>0.0 1.0 2.0</value>
    </parameter>

    <!-- Use warm dark matter power spectrum and transfer function -->
    <parameter>
      <name>criticalOverdensityMassScalingMethod</name>
      <value>warmDarkMatter</value>
    </parameter>
    <parameter>
      <name>transferFunctionMethod</name>
      <value>Eisenstein-Hu1999</value>
    </parameter>
    <parameter>
      <name>transferFunctionWdmCutOffScale</name>
      <value>0.078630787</value> <!-- Reported by Shaun Cole [07/20/2012] -->
    </parameter>
    <parameter>
      <name>warmDarkMatterCriticalOverdensityMX</name>
      <value>1.5</value>
    </parameter>
    <parameter>
      <name>warmDarkMatterCriticalOverdensityGX</name>
      <value>1.5</value>
    </parameter>
    <parameter>
      <name>warmDarkMatterCriticalOverdensityUseFittingFunction</name>
      <value>true</value>
    </parameter>
    <parameter>
      <name>transferFunctionWdmEpsilon</name>
      <value>0.361</value>
    </parameter>
    <parameter>
      <name>transferFunctionWdmNu</name>
      <value>1.1</value>
    </parameter>
    <parameter>
      <name>transferFunctionWdmEta</name>
      <value>5.0</value>
    </parameter>
    <parameter>
      <name>powerSpectrumWindowFunctionMethod</name>
      <value>kSpaceSharp</value>
    </parameter>
    <parameter>
      <name>powerSpectrumWindowFunctionSharpKSpaceNormalization</name>
      <value>2.5</value>
    </parameter>
    
    <!-- Halo mass function method - use Press-Schechter with Sheth-Mo-Tormen remapping -->
    <parameter>
      <name>haloMassFunctionMethod</name>
      <value>Press-Schechter</value>
    </parameter>
    <parameter>
      <name>excursionSetBarrierRemapMethods</name>
      <value>Sheth-Mo-Tormen scale</value>
    </parameter>
    <parameter>
      <name>excursionSetBarrierRatesRemapMethods</name>
      <value>scale</value>
    </parameter>
    <parameter>
      <name>excursionSetBarrierRemapScalingFactor</name>
      <value>1.1965</value>
    </parameter>

    <!-- Use the critical overdensity as the excursion set barrier -->
    <parameter>
      <name>excursionSetBarrierMethod</name>
      <value>criticalOverdensity</value>
    </parameter>
    
    <!-- Excursion set solver - use numerical solver -->
    <parameter>
      <name>treeBranchingMethod</name>
      <value>generalizedPress-Schechter</value>
    </parameter>
    <parameter>
      <name>generalizedPressSchechterMinimumMass</name>
      <value>1.0d5</value>
    </parameter>
    <parameter>
      <name>treeBranchingModifierMethod</name>
      <value>Parkinson-Cole-Helly2008</value>
    </parameter>
    <parameter>
      <name>excursionSetFirstCrossingMethod</name>
      <value>Farahi</value>
    </parameter>
    <parameter>
      <name>excursionSetFirstCrossingFarahiFractionalTimeStep</name>
      <value>0.01</value>
    </parameter>
    <parameter>
      <name>excursionSetFirstCrossingFarahiFileName</name>
      <value>wdm/data/firstCrossingProbabilities:Aquarius:WDM.hdf5</value>
    </parameter>
    
    <!-- Specify merger tree construction parameters -->
    <parameter>
      <name>generalizedPressSchechterSmoothAccretion</name>
      <value>true</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildCole2000MassResolution</name>
      <value>1.0e6</value>
    </parameter>
    <parameter>
      <name>modifiedPressSchechterG0</name>
      <value>0.57</value>
    </parameter>
    <parameter>
      <name>modifiedPressSchechterGamma1</name>
      <value>0.38</value>
    </parameter>
    <parameter>
      <name>modifiedPressSchechterGamma2</name>
      <value>-0.01</value>
    </parameter>

  </parameters>

</parameterGrid>


==> anc/mergerTreesCdmVsWdm.xml <==
<!-- Generate merger trees to compare CDM and WDM -->
<!-- Andrew Benson 20-January-2012                -->
<parameterGrid>
  <modelRootDirectory>wdm/models</modelRootDirectory>
  <baseParameters>wdm/baseParameters.xml</baseParameters>
  <doAnalysis>no</doAnalysis>
  <pbs>
    <usePBS>true</usePBS>
    <wallTime>196:00:00</wallTime>
    <memory>3gb</memory>
    <ompThreads>12</ompThreads>
    <maxJobsInQueue>10</maxJobsInQueue>
    <environment>LD_LIBRARY_PATH=$HOME/Galacticus/Tools/lib:$HOME/Galacticus/Tools/lib64:$LD_LIBRARY_PATH</environment>
    <environment>PATH=$HOME/Galacticus/Tools/bin:$PATH</environment>
  </pbs>
  <threadCount>1</threadCount>

  <parameters>

    <!-- No merger tree reference output. -->
    <parameter>
      <name>mergerTreeOutputReferences</name>
      <value>false</value>
    </parameter>

    <!-- Output main progenitor data -->
    <parameter>
      <name>outputMainBranchStatus</name>
      <value>true</value>
    </parameter>

    <!-- Parameters for merger tree construction -->
    <parameter>
      <name>mergerTreeBuildHaloMassMinimum</name>
      <value>9.0e11</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMaximum</name>
      <value>11.0e11</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesPerDecade</name>
      <value>20000</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildCole2000MassResolution</name>
      <value>1.0e7</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesBaseRedshift</name>
      <value>0.0</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildCole2000HighestRedshift</name>
      <value>30.0</value>
    </parameter>
    <parameter>
      <name>haloMassFunctionMethod</name>
      <value>Tinker2008</value>
    </parameter>

    <!-- Output redshifts -->
    <parameter>
      <name>outputRedshifts</name>
      <value>0.0 1.0 3.0 7.0</value>
    </parameter>

    <!-- Use warm dark matter power spectrum and transfer function -->
    <parameter>
      <name>criticalOverdensityMassScalingMethod</name>
      <value>null</value>  <!-- The CDM case -->
      <value>warmDarkMatter
      <parameter>
	<name>transferFunctionMethod</name>
	<value>Eisenstein-Hu1999</value>
      </parameter>
      <parameter>
	<name>transferFunctionWdmCutOffScale</name>
	<value>0.12401766</value> <!-- Compute from eqn. (4) of Barkana et al. (2001) -->
      </parameter>
      <parameter>
	<name>warmDarkMatterCriticalOverdensityMX</name>
	<value>1.5</value>
      </parameter>
      <parameter>
	<name>warmDarkMatterCriticalOverdensityGX</name>
	<value>1.5</value>
      </parameter>
      <parameter>
	<name>warmDarkMatterCriticalOverdensityUseFittingFunction</name>
	<value>true</value>
      </parameter>
      <parameter>
	<name>transferFunctionWdmEpsilon</name>
	<value>0.361</value>
      </parameter>
      <parameter>
	<name>transferFunctionWdmNu</name>
	<value>1.2</value>
      </parameter>
      <parameter>
	<name>transferFunctionWdmEta</name>
	<value>5.0</value>
      </parameter>
      <parameter>
	<name>powerSpectrumWindowFunctionMethod</name>
	<value>kSpaceSharp</value>
      </parameter>
      <parameter>
	<name>powerSpectrumWindowFunctionSharpKSpaceNormalization</name>
	<value>2.5</value>
      </parameter>

      <!-- Halo mass function method - use Press-Schechter with Sheth-Mo-Tormen remapping -->
      <parameter>
	<name>haloMassFunctionMethod</name>
	<value>Press-Schechter</value>
      </parameter>
      <parameter>
	<name>excursionSetBarrierRemapMethods</name>
	<value>Sheth-Mo-Tormen scale</value>
      </parameter>
      <parameter>
	<name>excursionSetBarrierRemapScalingFactor</name>
	<value>1.1965</value>
      </parameter>

      <!-- Use the critical overdensity as the excursion set barrier -->
      <parameter>
	<name>excursionSetBarrierMethod</name>
	<value>criticalOverdensity</value>
      </parameter>

      <!-- Excursion set solver - use numerical solver -->
      <parameter>
	<name>treeBranchingMethod</name>
	<value>generalizedPress-Schechter</value>
      </parameter>
      <parameter>
	<name>generalizedPressSchechterMinimumMass</name>
	<value>1.0d5</value>
      </parameter>
      <parameter>
	<name>treeBranchingModifierMethod</name>
	<value>Parkinson-Cole-Helly2008</value>
      </parameter>
      <parameter>
	<name>excursionSetFirstCrossingMethod</name>
	<value>Farahi</value>
      </parameter>

      <!-- Compute models with and without barrier remapping for merger rate calculations -->
      <parameter>
	<name>excursionSetBarrierRatesRemapMethods</name>
	<value>scale</value>
      </parameter>

      <!-- Compute models with and without smooth accretion -->
      <parameter>
	<name>generalizedPressSchechterSmoothAccretion</name>
	<value>false</value>
	<value>true</value>
      </parameter>
      
      <!-- Vary the accuracy of the finite differences in the barrier crossing rate solver -->
      <parameter>
	<name>excursionSetFirstCrossingFarahiFractionalTimeStep</name>
	<value>0.01
	<parameter>
	  <name>excursionSetFirstCrossingFarahiFileName</name>
	  <value>wdm/data/firstCrossingProbabilities:WDM:RemappingNotRates:numericalSolver:dt0.01.hdf5</value>
	</parameter>
	</value>
	<value>0.003
	<parameter>
	  <name>excursionSetFirstCrossingFarahiFileName</name>
	  <value>wdm/data/firstCrossingProbabilities:WDM:RemappingNotRates:numericalSolver:dt0.003.hdf5</value>
	</parameter>
	</value>
	<value>0.001
	<parameter>
	  <name>excursionSetFirstCrossingFarahiFileName</name>
	  <value>wdm/data/firstCrossingProbabilities:WDM:RemappingNotRates:numericalSolver:dt0.001.hdf5</value>
	</parameter>
	</value>
      </parameter>

      </value>
    </parameter>
    
  </parameters>
  
</parameterGrid>


==> anc/progenitorMassFunctions.pl <==
#!/usr/bin/env perl
use strict;
use warnings;
my $galacticusPath;
if ( exists($ENV{"GALACTICUS_ROOT_V091"}) ) {
 $galacticusPath = $ENV{"GALACTICUS_ROOT_V091"};
 $galacticusPath .= "/" unless ( $galacticusPath =~ m/\/$/ );
} else {
 $galacticusPath = "./";
}
unshift(@INC,$galacticusPath."perl"); 
use Data::Dumper;
use PDL;
use PDL::IO::HDF5;
use PDL::NiceSlice;
require Galacticus::HDF5;
require GnuPlot::PrettyPlots;
require GnuPlot::LaTeX;
require Stats::Histograms;

# Solve the excursion set barrier crossing problem and make a variety of plots from the results.
# Andrew Benson (17-January-2012)

# Define the project directory.
my $projectDirectory = "wdm/";

# Create bins for the mass function.
my $logMassMinimum = pdl  6.0;
my $logMassMaximum = pdl 12.5;
my $logMassCount   = 50;
my $logMassBins    = pdl sequence($logMassCount)*($logMassMaximum-$logMassMinimum)/($logMassCount-1)+$logMassMinimum;

# Initialize plotting variables.
my $plot;
my $gnuPlot;
my $plotFile;
my $plotFileEPS;
my $iCase;

# Two passes, one for plots in the Appendix, one for plots in the main body of the paper.
for(my $iPass=0;$iPass<2;++$iPass) {

    # Specify models to plot.
    my @models;
    my $suffix = "";
    if ( $iPass == 0 ) {
	$suffix = ":Appendix";
	@models =
	    (
	     {
		 name   => "CDM",
		 number => 1,
		 linePattern => 3
	     },
	     {
		 name   => "WDM(\$\\\\epsilon=0.010\$)",
		 number => 8,
		 linePattern => 1
	     },
	     {
		 name   => "WDM(\$\\\\epsilon=0.003\$)",
		 number => 9,
		 linePattern => 1
	     },
	     {
		 name   => "WDM(\$\\\\epsilon=0.001\$)",
		 number => 10,
		 linePattern => 1
	     },
	     {
		 name   => "WDM(\$\\\\epsilon=0.010\$)+smooth",
		 number => 11,
		 linePattern => 1
	     },
	     {
		 name   => "WDM(\$\\\\epsilon=0.003\$)+smooth",
		 number => 12,
		 linePattern => 1
	     },
	     {
		 name   => "WDM(\$\\\\epsilon=0.001\$)+smooth",
		 number => 13,
		 linePattern => 1
	     }
	    );
    } else {
	@models =
	    (
	     {
		 name   => "CDM",
		 number => 1,
		 linePattern => 3
	     },
	     {
		 name   => "WDM",
		 number => 13,
		 linePattern => 1
	     }
	    );
    }
    my $modelCount = scalar(@models);
    
    # Specify list of redshifts.
    my $redshifts     = pdl ( 0, 1, 3, 7 );
    my $redshiftCount = nelem($redshifts);
    
    # Create storage for mass accretion histories.
    my $massAccretionHistory = pdl zeroes($modelCount,$redshiftCount);
    
    # Loop over redshifts.
    my $iRedshift = -1;
    foreach my $redshift ( $redshifts->list() ) {
	++$iRedshift;
	
	# Create a plot of wrong WDM solutions.
	undef($plot);
	$plotFile = $projectDirectory."plots/progenitorMassFunctions:z".$redshift.$suffix.".pdf";
	($plotFileEPS = $plotFile) =~ s/\.pdf$/.eps/;
	open($gnuPlot,"|gnuplot");
	print $gnuPlot "set terminal epslatex color colortext lw 2 10\n";
	print $gnuPlot "set output '".$plotFileEPS."'\n";
	print $gnuPlot "set title 'Progenitor mass function at \$z=".$redshift."\$'\n";
	print $gnuPlot "set xlabel '\$M\\,[M_\\odot]\$'\n";
	print $gnuPlot "set ylabel '\$ {\\rm d} N/{\\rm d}\\log_{10}M \$'\n";
	print $gnuPlot "set lmargin screen 0.15\n";
	print $gnuPlot "set rmargin screen 0.95\n";
	print $gnuPlot "set bmargin screen 0.15\n";
	print $gnuPlot "set tmargin screen 0.95\n";
	print $gnuPlot "set key spacing 1.2\n";
	print $gnuPlot "set key at screen 0.48,0.90\n";
	print $gnuPlot "set key left\n";
	print $gnuPlot "set key top\n";
	print $gnuPlot "set key invert\n";
	print $gnuPlot "set logscale xy\n";
	print $gnuPlot "set mxtics 10\n";
	print $gnuPlot "set mytics 10\n";
	print $gnuPlot "set format x '\$10^{\%L}\$'\n";
	print $gnuPlot "set format y '\$10^{\%L}\$'\n";
	print $gnuPlot "set xrange [3.0e6:3.0e12]\n";
	print $gnuPlot "set yrange [1.0e-2:1.0e4]\n";
	print $gnuPlot "set pointsize 2.0\n";
	$iCase = -1;
	
	# Loop over models.
	my $iModel = -1;
	foreach my $model ( @models ) {
	    ++$iModel;
	    
	    # Read the data for this model.
	    my $dataSet;
	    undef($dataSet);
	    $dataSet->{'file' } = $projectDirectory."/models/galacticus_0:".$model->{'number'}."/galacticus.hdf5";
	    $dataSet->{'store'} = 0;
	    $dataSet->{'tree' } = "all";
	    &HDF5::Get_Parameters        ($dataSet          );
	    &HDF5::Count_Trees           ($dataSet          );
	    &HDF5::Select_Output         ($dataSet,$redshift);
	    &HDF5::Get_Datasets_Available($dataSet          );
	    if ( exists($dataSet->{'dataSetsAvailable'}->{'nodeIndex'}) ) { 
		&HDF5::Get_Dataset($dataSet,['nodeMass','nodeIsIsolated','mergerTreeIndex']);
		
		# Count the number of trees available in this model.
		my $treeCount  = scalar(@{$dataSet->{'mergerTreesAvailable'}});
		
		# Loop over merger trees.
		my $primaryProgenitorMass = pdl 0.0;
		for(my $treeIndex=1;$treeIndex<=$treeCount;++$treeIndex) {
		    my $selection = which(($dataSet->{'dataSets'}->{'mergerTreeIndex'} == $treeIndex) & ($dataSet->{'dataSets'}->{'nodeIsIsolated'} == 1));
		    my $progenitorMasses = $dataSet->{'dataSets'}->{'nodeMass'}->index($selection)->qsort();
		    $primaryProgenitorMass += $progenitorMasses((-1));
		}
		$massAccretionHistory(($iModel),($iRedshift)) .= $primaryProgenitorMass/$treeCount;
		
		# Find the logarithmic masses of all isolated nodes.
		my $isolatedNodes = which($dataSet->{'dataSets'}->{'nodeIsIsolated'} == 1);
		my $logNodeMass   = log10($dataSet->{'dataSets'}->{'nodeMass'}->index($isolatedNodes));
		
		# Construct a normalized histogram giving the mass function.
		(my $massFunction, my $massFunctionError) = &Histograms::Histogram($logMassBins,$logNodeMass,ones(nelem($logNodeMass)),differential => 1);
		$massFunction      /= $treeCount;
		$massFunctionError /= $treeCount;
		
		# Add this mass function to the plot.
		++$iCase;
		my %options = (
		    style  => "line",
		    weight => [5,3],
		    color  => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$iCase]},
		    );
		$options{'title'} = $model->{'name'}
	        if ( $iRedshift == 1 );
		$options{'linePattern'} = $model->{'linePattern'};
		&PrettyPlots::Prepare_Dataset(
		    \$plot,
		    10.0**$logMassBins,
		    $massFunction,
		    %options
		    );
	    }
	}
	
	&PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
	close($gnuPlot);
	&LaTeX::GnuPlot2PDF($plotFileEPS,fontSize => 12);
	
    }

    # Create a plot of the mean mass accretion history.
    undef($plot);
    $plotFile = $projectDirectory."plots/massAccretionHistory".$suffix.".pdf";
    ($plotFileEPS = $plotFile) =~ s/\.pdf$/.eps/;
    open($gnuPlot,"|gnuplot");
    print $gnuPlot "set terminal epslatex color colortext lw 2 10\n";
    print $gnuPlot "set output '".$plotFileEPS."'\n";
    print $gnuPlot "set xlabel '\$z\$'\n";
    print $gnuPlot "set ylabel '\$M [M_\\odot]\$'\n";
    print $gnuPlot "set lmargin screen 0.15\n";
    print $gnuPlot "set rmargin screen 0.95\n";
    print $gnuPlot "set bmargin screen 0.15\n";
    print $gnuPlot "set tmargin screen 0.95\n";
    print $gnuPlot "set key spacing 1.2\n";
    print $gnuPlot "set key at screen 0.3,0.18\n";
    print $gnuPlot "set key left\n";
    print $gnuPlot "set key bottom\n";
    print $gnuPlot "set logscale y\n";
    print $gnuPlot "set mytics 10\n";
    print $gnuPlot "set format y '\$10^{\%L}\$'\n";
    print $gnuPlot "set xrange [7.0:0.0]\n";
    print $gnuPlot "set yrange [3.0e9:3.0e12]\n";
    print $gnuPlot "set pointsize 2.0\n";    
    $iCase = -1;
    foreach my $model ( @models ) {
	++$iCase;
	&PrettyPlots::Prepare_Dataset(
	      \$plot,
	      $redshifts,
	      $massAccretionHistory(($iCase),:),
	      style  => "line",
	      weight => [5,3],
	      color  => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$iCase]},
	      title  => $model->{'name'},
	      linePattern => $model->{'linePattern'}
	    );
    }
    &PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
    close($gnuPlot);
    &LaTeX::GnuPlot2PDF($plotFileEPS,fontSize => 12);
    
}

exit;


==> anc/progenitorMassFunctionsAquarius.pl <==
#!/usr/bin/env perl
use strict;
use warnings;
my $galacticusPath;
if ( exists($ENV{"GALACTICUS_ROOT_V091"}) ) {
 $galacticusPath = $ENV{"GALACTICUS_ROOT_V091"};
 $galacticusPath .= "/" unless ( $galacticusPath =~ m/\/$/ );
} else {
 $galacticusPath = "./";
}
unshift(@INC,$galacticusPath."perl"); 
use Data::Dumper;
use PDL;
use PDL::IO::HDF5;
use PDL::NiceSlice;
use DateTime;
require Galacticus::HDF5;
require GnuPlot::PrettyPlots;
require GnuPlot::LaTeX;
require Stats::Histograms;

# Plot progenitor mass functions to compare to those of the WDM Aquarius simulations.
# Andrew Benson (20-July-2012)

# Define the project directory.
my $projectDirectory = "wdm/";

# Create bins for the mass function.
my $logMassMinimum = pdl -5.85;
my $logMassMaximum = pdl  0.75;
my $logMassCount   = 23;
my $logMassBins    = pdl sequence($logMassCount)*($logMassMaximum-$logMassMinimum)/($logMassCount-1)+$logMassMinimum;

# Initialize plotting variables.
my $plot;
my $gnuPlot;
my $plotFile;
my $plotFileEPS;
my $iCase;

# Specify list of redshifts.
my $redshifts = pdl ( 1, 2 );
my $redshiftCount = nelem($redshifts);

# Loop over redshifts.
my $iRedshift = -1;
foreach my $redshift ( $redshifts->list() ) {
    ++$iRedshift;

    # Create a plot of progenitor mass functions.
    undef($plot);
    $plotFile = $projectDirectory."plots/progenitorMassFunctionsAquarius_z".$redshift.".pdf";
    ($plotFileEPS = $plotFile) =~ s/\.pdf$/.eps/;
    open($gnuPlot,"|gnuplot");
    print $gnuPlot "set terminal epslatex color colortext lw 2 solid 10\n";
    print $gnuPlot "set output '".$plotFileEPS."'\n";
    print $gnuPlot "set title 'Progenitor mass function of Aquarius halos at \$z=".$redshift."\$'\n";
    print $gnuPlot "set xlabel '\$M_{\\rm progenitor}/M_{\\rm final}\$'\n";
    print $gnuPlot "set ylabel '\$ F(M_{\\rm progenior})\$'\n";
    print $gnuPlot "set lmargin screen 0.15\n";
    print $gnuPlot "set rmargin screen 0.95\n";
    print $gnuPlot "set bmargin screen 0.15\n";
    print $gnuPlot "set tmargin screen 0.95\n";
    print $gnuPlot "set key spacing 1.2\n";
    print $gnuPlot "set key at screen 0.28,0.16\n";
    print $gnuPlot "set key left\n";
    print $gnuPlot "set key bottom\n";
    print $gnuPlot "set logscale xy\n";
    print $gnuPlot "set mxtics 10\n";
    print $gnuPlot "set mytics 10\n";
    print $gnuPlot "set format x '\$10^{\%L}\$'\n";
    print $gnuPlot "set format y '\$10^{\%L}\$'\n";
    print $gnuPlot "set xrange [1.0e-6:3.0]\n";
    print $gnuPlot "set yrange [1.0e-6:1.0e0]\n";
    print $gnuPlot "set pointsize 2.0\n";
    $iCase = -1;
    
    # Read the data for this model.
    my $dataSet;

    # First get properties of the final halos.
    undef($dataSet);
    $dataSet->{'file' } = $projectDirectory."/modelsAquarius/galacticus_0:1/galacticus.hdf5";
    $dataSet->{'store'} = 0;
    $dataSet->{'tree' } = "all";
    &HDF5::Get_Parameters        ($dataSet          );
    &HDF5::Count_Trees           ($dataSet          );
    &HDF5::Select_Output         ($dataSet,      0.0);
    &HDF5::Get_Datasets_Available($dataSet          );
    &HDF5::Get_Dataset($dataSet,['nodeMass','nodeIsIsolated','mergerTreeIndex']);
    # Find root nodes.
    my $rootNodes = which($dataSet->{'dataSets'}->{'nodeIsIsolated'} == 1);
    # Build a hash giving root node mass as a function of merger tree index.
    my %rootNodeMass;
    for(my $i=0;$i<nelem($rootNodes);++$i) {
    	my $treeIndex = $dataSet->{'dataSets'}->{'mergerTreeIndex'}->index($rootNodes->index($i));
    	my $rootMass  = $dataSet->{'dataSets'}->{'nodeMass'       }->index($rootNodes->index($i));
    	$rootNodeMass{$treeIndex} = $rootMass;
    }

    # Read properties at present redshift.
    undef($dataSet);
    $dataSet->{'file' } = $projectDirectory."/modelsAquarius/galacticus_0:1/galacticus.hdf5";
    $dataSet->{'store'} = 0;
    $dataSet->{'tree' } = "all";
    &HDF5::Get_Parameters        ($dataSet          );
    &HDF5::Count_Trees           ($dataSet          );
    &HDF5::Select_Output         ($dataSet,$redshift);
    &HDF5::Get_Datasets_Available($dataSet          );
    if ( exists($dataSet->{'dataSetsAvailable'}->{'nodeIndex'}) ) { 
    	&HDF5::Get_Dataset($dataSet,['nodeMass','nodeIsIsolated','mergerTreeIndex']);
	
    	# Count the number of trees available in this model.
    	my $treeCount = scalar(@{$dataSet->{'mergerTreesAvailable'}});
	
    	# Scale all masses by the mass of their root node.
    	foreach my $treeIndex ( keys(%rootNodeMass) ) {
    	    my $selection = which($dataSet->{'dataSets'}->{'mergerTreeIndex'} == $treeIndex);
    	    $dataSet->{'dataSets'}->{'nodeMass'}->index($selection) /= $rootNodeMass{$treeIndex};
    	}
  
    	# Find the logarithmic masses of all isolated nodes.
    	my $isolatedNodes = which($dataSet->{'dataSets'}->{'nodeIsIsolated'} == 1);
    	my $logNodeMass   = 
    	    log10(
    		$dataSet->{'dataSets'}->{'nodeMass'}->index($isolatedNodes)
    	    );
	
	# Sets weights equal to the mass fraction.
	my $weight       = $dataSet->{'dataSets'}->{'nodeMass'}->index($isolatedNodes);

    	# Construct a normalized histogram giving the mass function.
    	(my $massFunction, my $massFunctionError) = &Histograms::Histogram($logMassBins,$logNodeMass,$weight); #,differential => 1);
    	$massFunction      /= $treeCount;
    	$massFunctionError /= $treeCount;
	
    	# Add this mass function to the plot.
    	my %options = (
    	    style  => "point",
    	    weight => [5,3],
    	    symbol => [6,7],
    	    color  => $PrettyPlots::colorPairs{'redYellow'},
    	    title  => "This work" 
    	    );
    	&PrettyPlots::Prepare_Dataset(
    	    \$plot,
    	    10.0**$logMassBins,
    	    $massFunction,
    	    %options
    	    );

	# Write these data to file.
	my $dt = DateTime->now->set_time_zone('local');
	(my $tz = $dt->format_cldr("ZZZ")) =~ s/(\d{2})(\d{2})/$1:$2/;
	my $now = $dt->ymd."T".$dt->hms.".".$dt->format_cldr("SSS").$tz;
	open(oHndl,">".$projectDirectory."data/Aquarius/monteCarloMassFunction_z".$redshift.".txt");
	print oHndl "# Progenitor mass functions for WDM Aquarius simulations.\n";
	print oHndl "# For redshift z=".$redshift."\n";
	print oHndl "# Generated by Galacticus (".$now.")\n";
	print oHndl "#\n";
	print oHndl "# Column 1: log_10(progenitor mass/final halo mass at z=0)\n";
	print oHndl "# Column 2: log_10(mass fraction of progenitors in this bin)\n";
	for(my $i=0;$i<nelem($logMassBins);++$i) {
	    print oHndl $logMassBins->(($i))."\t".log10($massFunction->(($i)))."\n";
	}
	close(oHndl);
    }
    

    # Add the N-body datasets.
    my $aquariusDirectory = $projectDirectory."data/Aquarius/";
    my @aquariusFiles = 
	(
	 "A.3W7a01987z",
	 "B.3W7a01987z",
	 "C.3W7a01987z",
	 "D.3W7a01987z"	 
	);
    foreach my $aquariusFile ( @aquariusFiles ) {
	my $fileName = $aquariusDirectory.$aquariusFile.$redshift.".cmf";
	open(iHndl,$fileName);
	my $logMass         = pdl [];
	my $logMassFunction = pdl [];
	while ( my $line = <iHndl> ) {
	    unless ( $line =~ m/^\#/ || $line =~ m/^\s*$/ ) {
		$line =~ s/^\s+//;
		my @columns = split(/\s+/,$line);
		$logMass         = $logMass        ->append($columns[0]);
		$logMassFunction = $logMassFunction->append($columns[1]);
	    }
	}
	close(iHndl);
	++$iCase;
     	&PrettyPlots::Prepare_Dataset(
     	    \$plot,
     	    10.0**$logMass,
     	    10.0**$logMassFunction,
     	    style  => "point",
     	    weight => [5,3],
	    symbol => [4,5],
     	    color  => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$iCase]},
     	    );
    }

    &PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
    close($gnuPlot);
    &LaTeX::GnuPlot2PDF($plotFileEPS,fontSize => 12);
    
}

exit;


==> anc/progenitorMassFunctionsAquariusCDM.pl <==
#!/usr/bin/env perl
use strict;
use warnings;
my $galacticusPath;
if ( exists($ENV{"GALACTICUS_ROOT_V091"}) ) {
 $galacticusPath = $ENV{"GALACTICUS_ROOT_V091"};
 $galacticusPath .= "/" unless ( $galacticusPath =~ m/\/$/ );
} else {
 $galacticusPath = "./";
}
unshift(@INC,$galacticusPath."perl"); 
use Data::Dumper;
use PDL;
use PDL::IO::HDF5;
use PDL::NiceSlice;
use DateTime;
require Galacticus::HDF5;
require GnuPlot::PrettyPlots;
require GnuPlot::LaTeX;
require Stats::Histograms;

# Plot progenitor mass functions to compare to those of the WDM Aquarius simulations.
# Andrew Benson (20-July-2012)

# Define the project directory.
my $projectDirectory = "wdm/";

# Initialize plotting variables.
my $plot;
my $gnuPlot;
my $plotFile;
my $plotFileEPS;
my $iCase;

# Specify list of redshifts.
my $redshifts     = pdl ( 1, 2 );
my $redshiftCount = nelem($redshifts);

# Loop over redshifts.
my $iRedshift = -1;
foreach my $redshift ( $redshifts->list() ) {
    ++$iRedshift;

    # Create a plot of progenitor mass functions.
    undef($plot);
    $plotFile = $projectDirectory."plots/progenitorMassFunctionsAquarius:CDM:z".$redshift.".pdf";
    ($plotFileEPS = $plotFile) =~ s/\.pdf$/.eps/;
    open($gnuPlot,"|gnuplot");
    print $gnuPlot "set terminal epslatex color colortext lw 2 solid 10\n";
    print $gnuPlot "set output '".$plotFileEPS."'\n";
    print $gnuPlot "set title 'Progenitor mass function of CDM Aquarius halos at \$z=".$redshift."\$'\n";
    print $gnuPlot "set xlabel '\$M_{\\rm progenitor}/M_{\\rm final}\$'\n";
    print $gnuPlot "set ylabel '\$ F(M_{\\rm progenior})\$'\n";
    print $gnuPlot "set lmargin screen 0.15\n";
    print $gnuPlot "set rmargin screen 0.95\n";
    print $gnuPlot "set bmargin screen 0.15\n";
    print $gnuPlot "set tmargin screen 0.95\n";
    print $gnuPlot "set key spacing 1.2\n";
    print $gnuPlot "set key at screen 0.08,0.16\n";
    print $gnuPlot "set key left\n";
    print $gnuPlot "set key bottom\n";
    print $gnuPlot "set logscale xy\n";
    print $gnuPlot "set mxtics 10\n";
    print $gnuPlot "set mytics 10\n";
    print $gnuPlot "set format x '\$10^{\%L}\$'\n";
    print $gnuPlot "set format y '\$10^{\%L}\$'\n";
    print $gnuPlot "set xrange [1.0e-6:3.0]\n";
    print $gnuPlot "set yrange [1.0e-4:1.0e0]\n";
    print $gnuPlot "set pointsize 2.0\n";
    $iCase = -1;
    
    # Add the N-body datasets.
    my $aquariusDirectory = $projectDirectory."data/AquariusCDM/";
    my @aquariusFiles = 
	(
	 "A.3CDMz"
	);
    foreach my $aquariusFile ( @aquariusFiles ) {
	my $fileName = $aquariusDirectory.$aquariusFile.$redshift.".cmf";
	open(iHndl,$fileName);
	my $logMass         = pdl [];
	my $logMassFunction = pdl [];
	while ( my $line = <iHndl> ) {
	    unless ( $line =~ m/^\#/ || $line =~ m/^\s*$/ ) {
		$line =~ s/^\s+//;
		my @columns = split(/\s+/,$line);
		$logMass         = $logMass        ->append($columns[0]);
		$logMassFunction = $logMassFunction->append($columns[1]);
	    }
	}
	close(iHndl);
	++$iCase;
     	&PrettyPlots::Prepare_Dataset(
     	    \$plot,
     	    10.0**$logMass,
     	    10.0**$logMassFunction,
     	    style  => "point",
     	    weight => [5,3],
	    symbol => [4,5],
     	    color  => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$iCase]},
	    title  => "Aquarius CDM"
     	    );
    }

    # Add the Monte-Carlo results.
    my $i;
    if ( $redshift == 1 ) {
	$i = 4;
    } elsif ( $redshift == 2 ) {
	$i = 7;
    }
    my $logMassMC  = pdl [];
    my $fracMC     = pdl [];
    my $fracDownMC = pdl [];
    my $fracUpMC   = pdl [];
    open(iHndl,$aquariusDirectory."cmf_A3Mill.dat");
    while ( my $line = <iHndl> ) {
	unless ( $line =~ m/^\#/ ) {
	    $line =~ s/^\s*//;
	    my @columns = split(/\s+/,$line);
	    $logMassMC  = $logMassMC ->append($columns[0   ]);
	    $fracMC     = $fracMC    ->append($columns[$i  ]);
	    $fracDownMC = $fracDownMC->append($columns[$i+1]);
	    $fracUpMC   = $fracUpMC  ->append($columns[$i+2]);
	}
    }
    close(iHndl);
    $fracUpMC   =  $fracUpMC  -$fracMC;
    $fracDownMC = -$fracDownMC+$fracMC;

    &PrettyPlots::Prepare_Dataset(
	\$plot,
	10.0**$logMassMC,
	$fracMC,
	errorDown => $fracDownMC,
	errorUp   => $fracUpMC,
	style     => "point",
	weight    => [5,3],
	symbol    => [6,7],
	color     => $PrettyPlots::colorPairs{'redYellow'},
	title     => "Parkinson et al. (2008)"
	);

    &PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
    close($gnuPlot);
    &LaTeX::GnuPlot2PDF($plotFileEPS,fontSize => 12);
    
}

exit;


==> anc/schneiderMassFunction.pl <==
#!/usr/bin/env perl
use strict;
use warnings;
my $galacticusPath;
if ( exists($ENV{"GALACTICUS_ROOT_V091"}) ) {
 $galacticusPath = $ENV{"GALACTICUS_ROOT_V091"};
 $galacticusPath .= "/" unless ( $galacticusPath =~ m/\/$/ );
} else {
 $galacticusPath = "./";
}
unshift(@INC,$galacticusPath."perl"); 
use Data::Dumper;
use PDL;
use PDL::IO::HDF5;
use PDL::NiceSlice;
require GnuPlot::PrettyPlots;
require GnuPlot::LaTeX;

# Compute halo mass functions to compare to the work of Schneider et al. (2012).
# Andrew Benson (21-June-2012)

# Define the project directory.
my $projectDirectory = "wdm/";

# Ensure that the excursion set code is compiled.
system("make Excursion_Sets.exe");

# Run the excursion set solver.
system("Excursion_Sets.exe ".$projectDirectory."parameters/schneiderMassFunction.xml ".$projectDirectory."/data/schneiderMassFunction.hdf5")
    unless ( -e $projectDirectory."/data/schneiderMassFunction.hdf5" );
system("Excursion_Sets.exe ".$projectDirectory."parameters/schneiderMassFunction:kSpaceSharp.xml ".$projectDirectory."/data/schneiderMassFunction:kSpaceSharp.hdf5")
    unless ( -e $projectDirectory."/data/schneiderMassFunction:kSpaceSharp.hdf5" );
system("Excursion_Sets.exe ".$projectDirectory."parameters/schneiderMassFunction:kSpaceSharp:powerOnly.xml ".$projectDirectory."/data/schneiderMassFunction:kSpaceSharp:powerOnly.hdf5")
    unless ( -e $projectDirectory."/data/schneiderMassFunction:kSpaceSharp:powerOnly.hdf5" );

# Read data from the models.
my $model;
foreach my $modelName ( "schneiderMassFunction", "schneiderMassFunction:kSpaceSharp", "schneiderMassFunction:kSpaceSharp:powerOnly" ) {
    my $hdfFile = new PDL::IO::HDF5($projectDirectory."/data/".$modelName.".hdf5");
    foreach my $property ( "haloMass", "variance", "barrier", "firstCrossingProbability", "haloMassFunction", "firstCrossingRate" ) {
	$model->{$modelName}->{$property} = $hdfFile->dataset($property)->get();
    }
}

# Define Hubble constant.
my $h0 = pdl 0.704;

# Define density contrasts of virial model and simulation.
my $densityContrastVirial     = pdl 360.5566;
my $densityContrastSimulation = pdl 180.0;

# Datasets for Schneider et al. (2012) mass function - read from their figure using DataThief.
my $haloMass = pdl [10.6,10.65,10.7,10.74,10.79,10.83,10.88,10.92,10.97,11.02,11.06,11.11,11.16,11.2,11.25,11.29,11.34,11.38,11.43,11.48,11.52,11.56,11.62,11.66,11.71,11.75,11.8,11.83,11.89,11.93,11.99,12.03,12.08,12.12,12.17,12.21,12.26,12.31,12.35,12.4,12.44,12.49,12.54,12.58,12.63,12.67,12.72,12.76,12.81,12.85,12.9,12.95,13.0,13.04,13.09,13.14,13.18,13.23,13.27,13.32,13.37,13.41,13.46,13.5,13.55,13.6,15.09,13.64,13.69,13.73,13.78,13.81,13.87,13.92,13.96,14.01,14.06,14.1,14.15,14.19,14.24,14.33,14.28,14.38,14.42,14.47,14.6,14.51,14.56,14.65,14.7,14.74,14.79,14.88,14.93,14.83,14.97];
my $massFunction = pdl [-1.66,-1.78,-1.83,-1.95,-2.01,-2.15,-2.2,-2.26,-2.35,-2.44,-2.51,-2.58,-2.64,-2.67,-2.7,-2.75,-2.74,-2.8,-2.81,-2.81,-2.81,-2.83,-2.85,-2.83,-2.85,-2.85,-2.85,-2.88,-2.85,-2.9,-2.88,-2.91,-2.92,-2.94,-2.96,-2.99,-2.98,-3.02,-3.04,-3.08,-3.09,-3.12,-3.14,-3.15,-3.2,-3.21,-3.27,-3.3,-3.34,-3.35,-3.39,-3.4,-3.48,-3.53,-3.54,-3.58,-3.58,-3.65,-3.69,-3.71,-3.81,-3.81,-3.88,-3.93,-3.93,-3.98,-4.29,-4.0,-4.1,-4.13,-4.22,-4.2,-4.3,-4.32,-4.34,-4.51,-4.53,-4.6,-4.72,-4.62,-4.7,-4.81,-4.96,-4.99,-5.16,-5.12,-4.98,-5.24,-5.29,-5.13,-5.39,-5.46,-5.64,-5.94,-5.76,-6.25,-6.24];
$haloMass     = (10.0**$haloMass    )/$h0;
$massFunction = (10.0**$massFunction)*$h0**3;

# Estimate concentrations of halos as a function of mass using fitting function of Gao et al.
my $concentrationLogHaloMass    = log10(0.73*$haloMass   );
my $concentrationLogExpansion   = log10(1.0);
my $concentrationA              = -0.140*exp(-(($concentrationLogExpansion+0.05)/0.35)**2);
my $concentrationB              = +2.646*exp(-(($concentrationLogExpansion+0.00)/0.50)**2);
# Correct concentrations to WDM using fitting function of Schneider et al. (2012).
my $gamma1                      = pdl 15.0;
my $gamma2                      = pdl 0.3;
my $massHalf                    = pdl 1.3e12/0.704;
my $concentration               = 10.0**($concentrationA*$concentrationLogHaloMass+$concentrationB);
$concentration                 /= (1.0+$gamma1*$massHalf/$haloMass)**$gamma2;
# Compute the NFW profile density and mass.
my $Pi                          = pdl 3.1415927;
my $logRadius                   = pdl sequence(100)*6.0/100.0-3.0;
my $radius                      = 10.0**$logRadius;
my $density                     = 1.0/$radius/(1.0+$radius)**2;
my $mass                        = 4.0*$Pi*(log(1.0+$radius)-$radius/(1.0+$radius));
my $radiusSimulation            = $concentration; # By definition.
# Interpolate to get density and mass at this radius.
my $densitySimulation           = interpol($radiusSimulation,$radius,$density);
my $massSimulation              = interpol($radiusSimulation,$radius,$mass   );
# Scale to find density at virial radius.
my $densityVirial               = $densitySimulation*$densityContrastVirial/$densityContrastSimulation;
# Interpolate to find mass at this radius.
my $massVirial                  = interpol($densityVirial,$density,$mass);
# Compute mass correction factor.
my $massCorrection              = $massVirial/$massSimulation;
# Correct the masses.
$haloMass                      *= $massCorrection;

# Save mass functions to file.
open(oHndl,">".$projectDirectory."data/schneiderMassFunctionSimulationPoints.txt");
print oHndl "# Dark matter halo mass function for 0.25keV warm dark matter from Schneider et al.\n";
print oHndl "# (2012; http://adsabs.harvard.edu/abs/2012MNRAS.tmp.3197S).\n";
print oHndl "# Data give the N-body mass function measured for friends-of-friends halos in their simulation.\n";
print oHndl "# Read from their PDF figure using Datatheif by Andrew Benson (21-June-2012).\n";
print oHndl "# Masses have been converted from the Delta~180 density contrast definition of Schneider et al.\n";
print oHndl "#  (arising from their choice of b=0.2 as the linking length in their friends-of-friends group finder)\n";
print oHndl "#  to Delta=Delta_TH (where Delta_TH is the spherical top-hat collapse virial density constrast for\n";
print oHndl "#  their chosen cosmology. Conversion was performed assuming a NFW halo profiles with concentrations\n";
print oHndl "#  taken from the Gao et al. (2008; http://adsabs.harvard.edu/abs/2008MNRAS.387..536G) fitting\n";
print oHndl "#  function modified for warm dark matter using the fitting function given by Schneider et al.\n";
print oHndl "#\n";
print oHndl "# Column 1: bin index\n";
print oHndl "# Column 2: halo mass; M [Solar masses]\n";
print oHndl "# Column 3: mass function; dn/dlnM [Mpc^-3]\n";
for(my $i=0;$i<nelem($haloMass);++$i) {
    print oHndl $i."\t".$haloMass->(($i))."\t".$massFunction->(($i))."\n";
}
close(oHndl);

# Initialize plotting variables.
my $plot;
my $gnuPlot;
my $plotFile;
my $plotFileEPS;
my $iCase;

# Create a plot of halo mass function.
undef($plot);
$plotFile = $projectDirectory."plots/schneiderMassFunction.pdf";
($plotFileEPS = $plotFile) =~ s/\.pdf$/.eps/;
open($gnuPlot,"|gnuplot");
print $gnuPlot "set terminal epslatex color colortext lw 2 solid 10\n";
print $gnuPlot "set output '".$plotFileEPS."'\n";
print $gnuPlot "set xlabel '\$M\\,[M_\\odot]\$'\n";
print $gnuPlot "set ylabel '\$ n (M) \\,[\\hbox{Mpc}^{-3}]\$'\n";
print $gnuPlot "set lmargin screen 0.15\n";
print $gnuPlot "set rmargin screen 0.95\n";
print $gnuPlot "set bmargin screen 0.15\n";
print $gnuPlot "set tmargin screen 0.95\n";
print $gnuPlot "set key spacing 1.2\n";
print $gnuPlot "set key at screen 0.25,0.73\n";
print $gnuPlot "set key left\n";
print $gnuPlot "set key bottom\n";
print $gnuPlot "set logscale xy\n";
print $gnuPlot "set mxtics 10\n";
print $gnuPlot "set mytics 10\n";
print $gnuPlot "set format x '\$10^{\%L}\$'\n";
print $gnuPlot "set format y '\$10^{\%L}\$'\n";
print $gnuPlot "set xrange [5.0e10:1.0e15]\n";
print $gnuPlot "set yrange [5.0e-7:1.0e-2]\n";
print $gnuPlot "set pointsize 2.0\n";
&PrettyPlots::Prepare_Dataset(
    \$plot,
    $haloMass,
    $massFunction,
    style  => "point",
    weight => [5,3],
    symbol => [6,7],
    pointSize => 1.0,
    color  => $PrettyPlots::colorPairs{'redYellow'},
    title  => "Schneider et al. (2012)"
    );
&PrettyPlots::Prepare_Dataset(
    \$plot,
    $model->{'schneiderMassFunction'}->{'haloMass'},
    $model->{'schneiderMassFunction'}->{'haloMass'}*$model->{'schneiderMassFunction'}->{'haloMassFunction'},
    style  => "line",
    weight => [5,3],
    color  => $PrettyPlots::colorPairs{'peachPuff'},
    title  => "This work (top-hat; no velocities)"
    );
&PrettyPlots::Prepare_Dataset(
    \$plot,
    $model->{'schneiderMassFunction:kSpaceSharp:powerOnly'}->{'haloMass'},
    $model->{'schneiderMassFunction:kSpaceSharp:powerOnly'}->{'haloMass'}*$model->{'schneiderMassFunction:kSpaceSharp:powerOnly'}->{'haloMassFunction'},
    style  => "line",
    weight => [5,3],
    color  => $PrettyPlots::colorPairs{'slateGray'},
    title  => "This work (no velocities)"
    );
&PrettyPlots::Prepare_Dataset(
    \$plot,
    $model->{'schneiderMassFunction:kSpaceSharp'}->{'haloMass'},
    $model->{'schneiderMassFunction:kSpaceSharp'}->{'haloMass'}*$model->{'schneiderMassFunction:kSpaceSharp'}->{'haloMassFunction'},
    style  => "line",
    weight => [5,3],
    color  => $PrettyPlots::colorPairs{'mediumSeaGreen'},
    title  => "This work"
    );
&PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
close($gnuPlot);
&LaTeX::GnuPlot2PDF($plotFileEPS,fontSize => 12);

exit;

